Benchmarking the cost of thread divergence in CUDA

All modern processors include a set of vector instructions. While this gives a tremendous boost to the performance, it requires a vectorized code that can take advantage of such instructions. As an ideal vectorization is hard to achieve in practice, one has to decide when different instructions may be applied to different elements of the vector operand. This is especially important in implicit vectorization as in NVIDIA CUDA Single Instruction Multiple Threads (SIMT) model, where the vectorization details are hidden from the programmer. In order to assess the costs incurred by incompletely vectorized code, we have developed a micro-benchmark that measures the characteristics of the CUDA thread divergence model on different architectures focusing on the loops performance.

==> code/kernel.cu.h <==
#include <cuda_runtime.h>

#include <stdint.h>

#include "kernel_macros.h"

#define EXPR_INNER 1.3333f
#define EXPR_OUTER 2.3333f
//#define EXPR_INNER 1.3333f*sin(i*1.2f+4.2)*exp(-i*0.23f)
//#define EXPR_OUTER 2.3333f*sin(i*1.7f+4.2)*exp(-i*0.23f)

__global__ void single_loop(int* limits, float* out, llong* timer) {

  int tid = blockDim.x * blockIdx.x + threadIdx.x;
  int M = limits[threadIdx.x];
  float sum = out[tid];

#pragma unroll
  for (int k = 0; k < N_PREHEAT; k++)
    for (int i = 0; i < M; i++) {
      sum += EXPR_INNER;
    }

  __syncthreads();
  llong start = clock64();

#pragma unroll
  for (int k = 0; k < N_UNROLL; ++k)
    for (int i = 0; i < M; i++) {
      sum += EXPR_INNER;
    }

  llong stop = clock64();
  __syncthreads();

  out[tid] = sum;
  timer[2 * tid] = start;
  timer[2 * tid + 1] = stop;
}

__global__ void double_loops(int* limits, float* out, llong* timer) {

  int tid = blockDim.x * blockIdx.x + threadIdx.x;
  int M = limits[2 * threadIdx.x];
  int N = limits[2 * threadIdx.x + 1];
  float sum = out[0];

#pragma unroll
  for (int k = 0; k < N_PREHEAT; k++)
    for (int i = 0; i < M; i++) {
      for (int j = 0; j < N; j++) {
        sum += EXPR_INNER;
      }
      sum += EXPR_OUTER;
    }

  __syncthreads();
  llong start = clock64();

#pragma unroll
  for (int k = 0; k < N_UNROLL; ++k)
    for (int i = 0; i < M; i++) {
      for (int j = 0; j < N; j++) {
        sum += EXPR_INNER;
      }
      sum += EXPR_OUTER;
    }

  llong stop = clock64();
  __syncthreads();
  out[tid] = sum;
  timer[2 * tid] = start;
  timer[2 * tid + 1] = stop;
}

__device__ void f(float& x) { x += x * x; }

__global__ void if_then_else(int* limits, float* out, llong* timer) {
  int tid = blockDim.x * blockIdx.x + threadIdx.x;
  float sum = out[tid];
  if (tid < limits[threadIdx.x]) {

    float s = __sinf(sum);
    sum -= s;
  } else {

    float c = __fsqrt_rd(sum);
    sum += c;
  }
  out[tid] = sum;
}

__global__ void single_loop_alt(int* limits, float* out, llong* timer) {

  int tid = blockDim.x * blockIdx.x + threadIdx.x;
  int M = limits[threadIdx.x];
  float sum = out[tid];

#pragma unroll
  for (int k = 0; k < N_PREHEAT; k++)
    for (int i = 0; i < M; i++) {
      sum += EXPR_INNER;
    }

  __syncthreads();
  llong start = clock64();

#pragma unroll 1
  for (int i = 0; i < 32; i++) {
    if (i < M)
      sum += EXPR_INNER;
  }

  llong stop = clock64();
  __syncthreads();

  out[tid] = sum;
  timer[2 * tid] = start;
  timer[2 * tid + 1] = stop;
}

__global__ void double_loops_alt(int* limits, float* out, llong* timer) {

  int tid = blockDim.x * blockIdx.x + threadIdx.x;
  int M = limits[2 * threadIdx.x];
  int N = limits[2 * threadIdx.x + 1];
  float sum = out[0];

#pragma unroll
  for (int k = 0; k < N_PREHEAT; k++)
    for (int i = 0; i < M; i++) {
      for (int j = 0; j < N; j++) {
        sum += EXPR_INNER;
      }
      sum += EXPR_OUTER;
    }

  __syncthreads();
  llong start = clock64();

#pragma unroll 1
  for (int i = 0; i < 32; i++) {
    float mul=0.0f;
    if (i < M) {
      sum += EXPR_OUTER;
      mul=1.0f;
    }
#pragma unroll 1
    for (int j = 0; j < 32; j++) {
      if (  j < N)
        sum += EXPR_INNER*mul;
    }
  }

    __syncthreads();
  llong stop = clock64();

  out[tid] = sum;
  timer[2 * tid] = start;
  timer[2 * tid + 1] = stop;
}


==> code/precise.cu <==
#ifndef PRECISE_CU_H
#define PRECISE_CU_H

#include"utils.h"
#include"kernel_macros.h"
#include"runner.h"

__global__ void single_loop_precise(int *limits, float *out, llong *timer) {

  int tid = blockDim.x * blockIdx.x + threadIdx.x;
  int M = limits[threadIdx.x];
  float sum = out[tid];

#pragma unroll
  for (int k = 0; k < N_PREHEAT; k++)
    for (int i = 0; i < M; i++) {
      sum +=1.3333f;
    }

  timer[tid] = clock64();

  for (int i = 0; i < M; i++) {
    sum += 1.3333f;
    timer[(i + 1) * 32 + tid] = clock64();
  }

  __syncthreads();
  timer[33 * warpSize + tid] = clock64();

  out[tid] = sum;
}


void Runner::precise_f() { call_kernel(single_loop_precise); }

#endif // PRECISE_CU_H


